The number of $n$-queens configurations

The $n$-queens problem is to determine $\mathcal{Q}(n)$, the number of ways to place $n$ mutually non-threatening queens on an $n \times n$ board. We show that there exists a constant $\alpha = 1.942 \pm 3 \times 10^{-3}$ such that $\mathcal{Q}(n) = ((1 \pm o(1))ne^{-\alpha})^n$. The constant $\alpha$ is characterized as the solution to a convex optimization problem in $\mathcal{P}([-1/2,1/2]^2)$, the space of Borel probability measures on the square. The chief innovation is the introduction of limit objects for $n$-queens configurations, which we call queenons. These form a convex set in $\mathcal{P}([-1/2,1/2]^2)$. We define an entropy function that counts the number of $n$-queens configurations that approximate a given queenon. The upper bound uses the entropy method of Radhakrishnan and Linial--Luria. For the lower bound we describe a randomized algorithm that constructs a configuration near a prespecified queenon and whose entropy matches that found in the upper bound. The enumeration of $n$-queens configurations is then obtained by maximizing the (concave) entropy function in the space of queenons. Along the way we prove a large deviations principle for $n$-queens configurations that can be used to study their typical structure.

==> bound_verifier.py <==
from math import log, exp
import itertools
import numpy as np


###Lower bound witness

A_int = np.array([[59,  76,  95,  113,  125,  132,  132,  125,  113,  95,  76,  59],\
[76,  87,  99,  108,  114,  116,  116,  114,  108,  99,  87,  76],\
[95,  99,  100,  102,  102,  102,  102,  102,  102,  100,  99,  95],\
[113,  108,  102,  94,  92,  91,  91,  92,  94,  102,  108,  113],\
[125,  114,  102,  92,  85,  82,  82,  85,  92,  102,  114,  125],\
[132,  116,  102,  91,  82,  77,  77,  82,  91,  102,  116,  132],\
[132,  116,  102,  91,  82,  77,  77,  82,  91,  102,  116,  132],\
[125,  114,  102,  92,  85,  82,  82,  85,  92,  102,  114,  125],\
[113,  108,  102,  94,  92,  91,  91,  92,  94,  102,  108,  113],\
[95,  99,  100,  102,  102,  102,  102,  102,  102,  100,  99,  95],\
[76,  87,  99,  108,  114,  116,  116,  114,  108,  99,  87,  76],\
[59,  76,  95,  113,  125,  132,  132,  125,  113,  95,  76,  59]])

###Upper bound witness
y = np.array([-0.60687585, -0.39116246, -0.19476642, -0.0231909 ,  0.12006738,
        0.23307168,  0.31465075,  0.36394222,  0.38041449,  0.36394202,
        0.31465034,  0.23307215,  0.12006731, -0.02319074, -0.19476698,
       -0.39116265, -0.60687818, -0.60687756, -0.39116525, -0.19476826,
       -0.02319281,  0.12006602,  0.23306861,  0.31464707,  0.36393979,
        0.38041268,  0.36393898,  0.31464786,  0.2330688 ,  0.12006596,
       -0.02319325, -0.19476886, -0.39116502, -0.60688002, -1.85012322,
       -1.89180439, -1.95116255, -2.03077849, -2.13156304, -2.25230781,
       -2.3896988 , -2.53875782, -2.69353509, -2.84785225, -2.99590057,
       -3.13266984, -3.25421362, -3.35778191, -3.44183746, -3.50598457,
       -3.55078959, -3.55078912, -3.50598468, -3.441837  , -3.35778146,
       -3.25421314, -3.13266912, -2.99590009, -2.84785179, -2.69353463,
       -2.53875821, -2.38969886, -2.25230774, -2.1315626 , -2.03077819,
       -1.95116214, -1.89180455, -1.85012321, -1.85012304, -1.89180386,
       -1.95116223, -2.03077811, -2.13156268, -2.25230775, -2.38969894,
       -2.53875787, -2.69353456, -2.84785197, -2.99590035, -3.13266925,
       -3.25421357, -3.35778172, -3.44183739, -3.50598427, -3.55078935,
       -3.55078945, -3.50598411, -3.44183744, -3.3577818 , -3.2542132 ,
       -3.13266971, -2.99589997, -2.84785214, -2.69353455, -2.53875761,
       -2.38969863, -2.25230733, -2.13156278, -2.03077856, -1.95116228,
       -1.89180394, -1.8501231 ])

#####Auxiliary functions

'''Returns int_0^u xlog(x)dx'''
def int_u(u):
  if u < 0:
    return -1
  assert u >= 0
  if u == 0: return 0
  return u**2 / 4 * (2*log(u) - 1)
  
def xlogx(x):
  if x == 0: return 0
  return x*log(x)

'''Returns int_0^length f(t) log(f(t))dt for f(t) = v_0(1-t/length) + v_1 t/length.'''
def linear_log_int(v_0,v_1,length):
  if v_1 < -1e-12 or v_0 < -1e-12:
    return -np.inf
  v_1 = max(v_1,0)
  v_0 = max(v_0,0)
  assert v_0 >= 0 and v_1 >= 0
  if np.abs(v_1 - v_0) < 1e-12:
    return length * xlogx(v_0)
  return (int_u(v_1) - int_u(v_0)) * length / (v_1-v_0)
  
'''Calculates KL-divergence of distribution on [-1,1] that has piecewise linear density function taking values dist[0],dist[1],...,dist[length(dist)-1] on -1,-1+2/(length(dist)-1),...,1.'''
def diag_dist_entropy(dist):
  length = 2 / (len(dist)-1)
  if np.max(dist) > 1 + 1e-12: return 1
  return sum(linear_log_int(1-dist[i], 1-dist[i+1], length) for i in range(len(dist)-1)) + log(2)


####Calculating Q-entropy of step queenons

'''Returns the sums along diagonals of a matrix A'''
def get_diag_sums(A):
  N = A.shape[0]
  assert A.shape == (N,N)
  
  diag_sum_plus = np.zeros(2*N+1)
  diag_sum_minus = np.zeros(2*N+1)
  for i in range(N+1):
    diag_sum_plus[i] = sum(A[i-j-1][j] for j in range(i))
    diag_sum_minus[i] = sum(A[j][N-i+j] for j in range(i))
  for i in range(N+1, 2*N+1):
    diag_sum_plus[i] = sum(A[N-1-j][i+j-N] for j in range(2*N-i))
    diag_sum_minus[i] = sum(A[i-N+j][j] for j in range(2*N-i))
  return diag_sum_plus, diag_sum_minus

'''Checks that the row and column sums of the n x n matrix A are all the same S, that all entries are nonnegative, and that every diagonal has sum <= S.'''
def is_queenon_int_density(A):
  n = A.shape[0]
  assert A.shape == (n,n)
  
  S = np.sum(A[:,0])
  nonneg = all(A[i,j] >= 0 for i,j in itertools.product(range(n), repeat=2))
  row_sums = all(np.sum(A[:,i]) == S for i in range(n))
  col_sums = all(np.sum(A[i,:]) == S for i in range(n))
  diag_plus, diag_minus = get_diag_sums(A)
  diag_sums = np.max(diag_plus) <= S and np.max(diag_minus) <= S
  return nonneg and row_sums and col_sums and diag_sums

'''
Calculates the Q-entropy of the step queenon with density matrix step_permuton.
'''
def queen_entropy(step_permuton):
  N = step_permuton.shape[0]
  assert step_permuton.shape == (N,N)
  
  #First calculate KL divergence of step_permuton w.r.t. uniform
  permutation_entropy = sum(step_permuton[i,j]*log(step_permuton[i,j])/N**2 for i,j in itertools.product(range(N), repeat=2))
  
  #Calculate the distributions along diagonals. These have piecewise linear density functions.
  diag_dist1, diag_dist2 = get_diag_sums(step_permuton)
  #Normalize the density functions
  diag_dist1 /= N
  diag_dist2 /= N
  
  #Get KL divergence of diagonal distributions
  diag1_entrop = diag_dist_entropy(diag_dist1)
  diag2_entrop = diag_dist_entropy(diag_dist2)
  
  return - (permutation_entropy + diag1_entrop + diag2_entrop) + 2*log(2) - 3
  
####Calculating Lagrangian dual

'''Returns the constraint matrix A and constraint vector b for order-N problem.
   First N constraints are row-sum constraints, next N are column sum, next 2N are plus-diagonal sum, and final 2N are minus-diagonal sum.
   The vector x (primal variable) has length 4N^2 + 4N. First N^2 variables are measures of |> shaped triangles in K_N, next N^2 are measures of ^ shaped triangles, next N^2 are measures of <| shaped triangles, next N^2 are measures of v shaped triangles. Next 2N variables are measures of J_N^1, and final 2N are measures of J_N^2.
'''
def get_lagrangian_constraints_matrix(N):
  A = np.zeros((6*N, 4*N**2 + 4*N))
  for i,j in itertools.product(range(N), repeat=2):
    for k in range(4):
      var_index = k*N**2 + N*i + j
      A[i, var_index] += 1		#Row sum
      A[N+j, var_index] += 1		#Column sum
      if k == 0 or k == 1:				#Plus diagonal sum
        A[2*N + i+j, var_index] += 1
      else:
        A[2*N + i+j+1, var_index] += 1
      if k == 0 or k == 3:				#Minus diagonal sum
        A[4*N + j-i + N-1, var_index] += 1
      else:
        A[4*N + j-i + N, var_index] += 1
  for i in range(4*N):					#Diagonal sums need to equal appropriate diagonal measure
    assert A[2*N + i, 4*N**2 + i] == 0
    A[2*N + i, 4*N**2 + i] = 1
  #Now we construct b:
  b = np.zeros(6*N)
  for i in range(2*N): #Row and column sums should be 1/N
    b[i] = 1/N
  for i in range(2*N,6*N):
    b[i] = 1/N
  return A,b
    
'''Returns L(x,y) (as defined in paper).'''
def lagrangian(x,y):
  N = len(y)//6
  A,b = get_lagrangian_constraints_matrix(N)
  return -sum(z*log(z) for z in x) - 4*log(2*N) + 2*log(2) - 3 + np.matmul(y.transpose(), np.matmul(A,x) - b)[0]
  
'''If y satisfies y^TA <= 1-\log(N) returns Lagrangian dual of upper bound function (as explained in paper). Otherwise returns None.
   y is numpy array of length 6*N, where first N correspond to row sum constraints, second N correspond to column sum constraints, next 2N correspond to constraints defining 1/N-gamma^+ and last 2N correspond to constraints defining 1/N-gamma^-.
'''
def lagrangian_dual(y):
  assert len(y) %6 == 0
  N = len(y) // 6
  
  #Add extra dimension to y
  y = np.reshape(y,(len(y),1))

  A,b = get_lagrangian_constraints_matrix(N)
    
  #Now calculate y^TA - ones
  target = np.matmul(y.transpose(), A) - np.ones((1,A.shape[1]))
  if np.max(target) > -log(N):
    print("Passed invalid constraints combination. We have max(y^TA - ones) = ", np.max(target), " > -log(N) = ", -log(N))
    return None
  #Calculate x:
  x = np.array([exp(z) for z in target[0]])
  return lagrangian(x,y)

####Verifying claims in paper

is_queenon = is_queenon_int_density(A_int)
#Normalize A_int to obtain a queenon density function
A = A_int / np.sum(A_int[:,0]) * A_int.shape[0]
q_ent = queen_entropy(A)
lag = lagrangian_dual(y)

target_lower_bound = -1.9449
target_upper_bound = -1.94

print("Verified that A is a queenon density matrix." if is_queenon else "A is not a valid queenon density matrix.")
print("The Q-entropy of step queenon with density matrix A is", q_ent, ". This is", "" if q_ent > target_lower_bound else "not", "larger than", target_lower_bound,".")
print("The Lagrangian dual of y above is", lag, ". This is", "" if lag < target_upper_bound else "not", "smaller than", target_upper_bound,".")

